Gravitational Effective Field Theory Islands, Low-Spin Dominance, and the Four-Graviton Amplitude

We analyze constraints from perturbative unitarity and crossing on the leading contributions of higher-dimension operators to the four-graviton amplitude in four spacetime dimensions, including constraints that follow from distinct helicity configurations. We focus on the leading-order effect due to exchange by massive degrees of freedom which makes the amplitudes of interest infrared finite. In particular, we place a bound on the coefficient of the $R^3$ operator that corrects the graviton three-point amplitude in terms of the $R^4$ coefficient. To test the constraints we obtain nontrivial effective field-theory data by computing and taking the large-mass expansion of the one-loop minimally-coupled four-graviton amplitude with massive particles up to spin 2 circulating in the loop. Remarkably, we observe that the leading EFT coefficients obtained from both string and one-loop field-theory amplitudes lie in small islands. The shape and location of the islands can be derived from the dispersive representation for the Wilson coefficients using crossing and assuming that the lowest-spin spectral densities are the largest. Our analysis suggests that the Wilson coefficients of weakly-coupled gravitational physical theories are much more constrained than indicated by bounds arising from dispersive considerations of $2 \to 2$ scattering. The one-loop four-graviton amplitudes used to obtain the EFT data are computed using modern amplitude methods, including generalized unitarity, supersymmetric decompositions and the double copy.

==> anc/amplitudes.m <==
(* ::Package:: *)

(*
 Ancillary Mathematica file for "Gravitational Effective Field Theory Islands,
Low-Spin Dominance, and the Four-Graviton Amplitude"
by Zvi Bern, Dimitrios Kosmopoulos, and Alexander Zhiboedov.

This file contains the values of the amplitudes in terms of the four-dimensional integral basis.
The results in this file correspond to results in Appendix F.

Spinor product definitions:
 <ab> = ang[a,b], [ab] = sq[a,b] 

Integral definitions:
We use Int[ number of points, dimension ][ kinematic variables ]. 
	For example, Int[2,4][s] corresponds to the s-channel bubble in (4-2epsilon) dimensions, 
        Int[4,6][s,u] corresponds to the box integral in 6-2epsilon dimensions, etc. 

The integral Int[2,4,fin][ scale ], where the variable scale can take the values s, t and u 
 corresponds to the finite remainder of the bubble integral, as defined in Eq. (G5)

Results are in terms of a list of integrals and a list of the corresponding coefficients. 

NOTE: Coupling constant not included. 

*)

(* We start with the double minus amplitudes. *)
(* Mtree corresponds to the four-point tree-level amplitude in pure gravity. *)

(* The double minus amplitude to all orders in epsilon, in terms of higher dimensional integrals.
   See Eqs. (F1)-(F11)
*)


doubleMinusNew0CoefAllOrders = {(13 s^4+52 s^3 u+75 s^2 u^2+52 s u^3+13 u^4)/(96 (s+u)^4),1/2 (2/s+(9 s^2)/(4 (s+u)^3)-(9 s)/(4 (s+u)^2)+2 (1/u+1/(s+u))),0,-((s^3 (s^2+2 s u+2 u^2) (s^4+4 s^3 u+5 s^2 u^2+2 s u^3+u^4))/(64 u^2 (s+u)^6)),-((u^3 (2 s^2+2 s u+u^2) (s^4+2 s^3 u+5 s^2 u^2+4 s u^3+u^4))/(64 s^2 (s+u)^6)),((s+u) (s^2-s u+u^2)^2)/(64 s^2 u^2),(s^2 (7 s^4+30 s^3 u+50 s^2 u^2+40 s u^3-12 u^4))/(32 u (s+u)^5),(u^2 (-12 s^4+40 s^3 u+50 s^2 u^2+30 s u^3+7 u^4))/(32 s (s+u)^5),1/2 (1-(7 (s^2+u^2))/(16 s u)),-((45 s^4+118 s^3 u+294 s^2 u^2+96 s u^3+16 u^4)/(16 s (s+u)^4)),-((16 s^4+96 s^3 u+294 s^2 u^2+118 s u^3+45 u^4)/(16 u (s+u)^4)),45/(16 (s+u)),-((s^6 (s^6+7 s^5 u+21 s^4 u^2+35 s^3 u^3+35 s^2 u^4+21 s u^5+7 u^6))/(128 u^3 (s+u)^7)),-((u^6 (7 s^6+21 s^5 u+35 s^4 u^2+35 s^3 u^3+21 s^2 u^4+7 s u^5+u^6))/(128 s^3 (s+u)^7)),(s^8+s^7 u+s u^7+u^8)/(128 s^3 u^3),(s^4 (5 s^5+25 s^4 u+50 s^3 u^2+50 s^2 u^3+25 s u^4+32 u^5))/(64 u^2 (s+u)^6),(u^4 (32 s^5+25 s^4 u+50 s^3 u^2+50 s^2 u^3+25 s u^4+5 u^5))/(64 s^2 (s+u)^6),-((5 (s^5+u^5))/(64 s^2 u^2)),-((5 s^3 (5 s^3+15 s^2 u+15 s u^2-32 u^3))/(32 u (s+u)^5)),-((5 u^3 (-32 s^3+15 s^2 u+15 s u^2+5 u^3))/(32 s (s+u)^5)),(25 (s^2-s u+u^2))/(32 s u),(3 s^2 (35 s+128 u))/(16 (s+u)^4),(3 u^2 (128 s+35 u))/(16 (s+u)^4),-(105/(16 (s+u))),(s^5 u^5)/(256 (s+u)^7),(s^5 (s+u))/(256 u^3),(u^5 (s+u))/(256 s^3),(7 s^4 u^4)/(32 (s+u)^6),-(s^4/(32 u^2)),-(u^4/(32 s^2)),(105 s^3 u^3)/(32 (s+u)^5),(9 s^3)/(32 u (s+u)),(9 u^3)/(32 s (s+u)),(105 s^2 u^2)/(8 (s+u)^4),-((15 s^2)/(8 (s+u)^2)),-((15 u^2)/(8 (s+u)^2)),(105 s u)/(16 (s+u)^3),(105 s u)/(16 (s+u)^3),(105 s u)/(16 (s+u)^3)};


doubleMinusNew0IntegralsAllOrders = {Int[1,4][{}],Int[1,6][{}],Int[2,4][{}],Int[2,4][s],Int[2,4][u],Int[2,4][t],Int[2,6][s],Int[2,6][u],Int[2,6][t],Int[2,8][s],Int[2,8][u],Int[2,8][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[3,6][s],Int[3,6][u],Int[3,6][t],Int[3,8][s],Int[3,8][u],Int[3,8][t],Int[3,10][s],Int[3,10][u],Int[3,10][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t],Int[4,6][s,u],Int[4,6][s,t],Int[4,6][u,t],Int[4,8][s,u],Int[4,8][s,t],Int[4,8][u,t],Int[4,10][s,u],Int[4,10][s,t],Int[4,10][u,t],Int[4,12][s,u],Int[4,12][s,t],Int[4,12][u,t]};


doubleMinusNew0AllOrders = -1/(4Pi)^(2-epsilon) Mtree doubleMinusNew0CoefAllOrders.doubleMinusNew0IntegralsAllOrders ;


doubleMinusNew1halfCoefAllOrders = {(4 s^2+7 s u+4 u^2)/(8 (s+u)^2),0,(s^3 (s+2 u) (s^2+2 s u+2 u^2))/(16 u (s+u)^4),(u^3 (2 s+u) (2 s^2+2 s u+u^2))/(16 s (s+u)^4),-(((s-u)^2 (s+u))/(16 s u)),-((3 s^3+7 s^2 u+12 s u^2+2 u^3)/(4 (s+u)^3)),-((2 s^3+12 s^2 u+7 s u^2+3 u^3)/(4 (s+u)^3)),3/4,(s^4 (s+2 u) (s^4+3 s^3 u+4 s^2 u^2+2 s u^3+u^4))/(32 u^2 (s+u)^5),(u^4 (2 s+u) (s^4+2 s^3 u+4 s^2 u^2+3 s u^3+u^4))/(32 s^2 (s+u)^5),((-s-u) (s^5+u^5))/(32 s^2 u^2),-((s^3 (2 s^3+6 s^2 u+6 s u^2-5 u^3))/(8 u (s+u)^4)),-((u^3 (-5 s^3+6 s^2 u+6 s u^2+2 u^3))/(8 s (s+u)^4)),(s^3+u^3)/(4 s u),(3 s^2 (5 s+16 u))/(8 (s+u)^3),(3 u^2 (16 s+5 u))/(8 (s+u)^3),-(15/8),(s^4 u^4)/(64 (s+u)^5),-((s^4 (s+u))/(64 u^2)),-((u^4 (s+u))/(64 s^2)),(15 s^3 u^3)/(32 (s+u)^4),(3 s^3)/(32 u),(3 u^3)/(32 s),(45 s^2 u^2)/(16 (s+u)^3),-((9 s^2)/(16 (s+u))),-((9 u^2)/(16 (s+u))),(15 s u)/(8 (s+u)^2),(15 s u)/(8 (s+u)^2),(15 s u)/(8 (s+u)^2)};


doubleMinusNew1halfIntegralsAllOrders = {Int[1,4][{}],Int[2,4][{}],Int[2,4][s],Int[2,4][u],Int[2,4][t],Int[2,6][s],Int[2,6][u],Int[2,6][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[3,6][s],Int[3,6][u],Int[3,6][t],Int[3,8][s],Int[3,8][u],Int[3,8][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t],Int[4,6][s,u],Int[4,6][s,t],Int[4,6][u,t],Int[4,8][s,u],Int[4,8][s,t],Int[4,8][u,t],Int[4,10][s,u],Int[4,10][s,t],Int[4,10][u,t]};


doubleMinusNew1halfAllOrders = -1/(4Pi)^(2-epsilon) Mtree doubleMinusNew1halfCoefAllOrders.doubleMinusNew1halfIntegralsAllOrders ;


doubleMinusNew1CoefAllOrders = {-((s (s^2+2 s u+2 u^2))/(4 (s+u)^2)),-((u (2 s^2+2 s u+u^2))/(4 (s+u)^2)),(s+u)/4,-((s^4 (s^2+3 s u+3 u^2))/(8 u (s+u)^3)),-((u^4 (3 s^2+3 s u+u^2))/(8 s (s+u)^3)),(s^4+s^3 u+s u^3+u^4)/(8 s u),(s^2 (3 s+8 u))/(4 (s+u)^2),(u^2 (8 s+3 u))/(4 (s+u)^2),-(3/4) (s+u),(s^3 u^3)/(16 (s+u)^3),(s^3 (s+u))/(16 u),(u^3 (s+u))/(16 s),(3 s^2 u^2)/(4 (s+u)^2),-(s^2/4),-(u^2/4),(3 s u)/(4 (s+u)),(3 s u)/(4 (s+u)),(3 s u)/(4 (s+u))};


doubleMinusNew1IntegralsAllOrders = {Int[2,4][s],Int[2,4][u],Int[2,4][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[3,6][s],Int[3,6][u],Int[3,6][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t],Int[4,6][s,u],Int[4,6][s,t],Int[4,6][u,t],Int[4,8][s,u],Int[4,8][s,t],Int[4,8][u,t]};


doubleMinusNew1AllOrders = -1/(4Pi)^(2-epsilon) Mtree doubleMinusNew1CoefAllOrders.doubleMinusNew1IntegralsAllOrders ;


doubleMinusNew3halvesCoefAllOrders = {(s^2 (s+2 u))/(2 (s+u)),(u^2 (2 s+u))/(2 (s+u)),-(1/2) (s+u)^2,(s^2 u^2)/(4 (s+u)),-(1/4) s^2 (s+u),-(1/4) u^2 (s+u),(s u)/2,(s u)/2,(s u)/2};


doubleMinusNew3halvesIntegralsAllOrders = {Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t],Int[4,6][s,u],Int[4,6][s,t],Int[4,6][u,t]};


doubleMinusNew3halvesAllOrders = -1/(4Pi)^(2-epsilon) Mtree doubleMinusNew3halvesCoefAllOrders.doubleMinusNew3halvesIntegralsAllOrders ;


doubleMinusNew2CoefAllOrders = {s u (s+u),s u (s+u),s u (s+u)};


doubleMinusNew2IntegralsAllOrders = {Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]};


doubleMinusNew2AllOrders = -1/(4Pi)^(2-epsilon) Mtree doubleMinusNew2CoefAllOrders.doubleMinusNew2IntegralsAllOrders ;


(* The double minus amplitude to leading order in epsilon 
   See Eq. (F12)-(F22) *)


doubleMinusNew0CoefLeading = {(epsilon (540 m^4 s u (s+u)^2+s u (2 s^4+23 s^3 u+222 s^2 u^2+23 s u^3+2 u^4)+2 m^2 (s+u) (8 s^4+5 s^3 u-366 s^2 u^2+5 s u^3+8 u^4)))/(360 (s+u)^5),(u (2 m^4 (s+u)^2 (73 s^3-147 s^2 u-48 s u^2-8 u^3)-2 m^2 s (s+u) (9 s^4+78 s^3 u-105 s^2 u^2-28 s u^3-4 u^4)+s^2 (s-u) (s^4+9 s^3 u+46 s^2 u^2+9 s u^3+u^4)))/(60 s (s+u)^6),(s (-2 m^4 (s+u)^2 (8 s^3+48 s^2 u+147 s u^2-73 u^3)+2 m^2 u (s+u) (4 s^4+28 s^3 u+105 s^2 u^2-78 s u^3-9 u^4)-(s-u) u^2 (s^4+9 s^3 u+46 s^2 u^2+9 s u^3+u^4)))/(60 u (s+u)^6),0,(s^2 u (s u-2 m^2 (s+u)) (s^2 u^2-4 m^2 s u (s+u)+2 m^4 (s+u)^2))/(s+u)^7,(s u^2 (s u-2 m^2 (s+u)) (s^2 u^2-4 m^2 s u (s+u)+2 m^4 (s+u)^2))/(s+u)^7,0,(s u (s^4 u^4-8 m^2 s^3 u^3 (s+u)+20 m^4 s^2 u^2 (s+u)^2-16 m^6 s u (s+u)^3+2 m^8 (s+u)^4))/(2 (s+u)^7),(m^8 s u)/(s+u)^3,(m^8 s u)/(s+u)^3};


doubleMinusNew0IntegralsLeading = {1/epsilon,Int[2,4,fin][s],Int[2,4,fin][u],Int[2,4,fin][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]};


doubleMinusNew0Leading = -1/(4Pi)^2 Mtree doubleMinusNew0CoefLeading.doubleMinusNew0IntegralsLeading ;


doubleMinusNew1halfCoefLeading = {(epsilon s u (s^2+14 s u+u^2-24 m^2 (s+u)))/(24 (s+u)^3),(u (s (s-u) (s^2+8 s u+u^2)+4 m^2 (-4 s^3+2 s^2 u+7 s u^2+u^3)))/(12 (s+u)^4),(s (4 m^2 (s+u) (s^2+6 s u-4 u^2)-(s-u) u (s^2+8 s u+u^2)))/(12 (s+u)^4),0,(s^2 u (s u-3 m^2 (s+u)) (s u-m^2 (s+u)))/(s+u)^5,(s u^2 (s u-3 m^2 (s+u)) (s u-m^2 (s+u)))/(s+u)^5,0,(s u (s u-2 m^2 (s+u)) (s^2 u^2-4 m^2 s u (s+u)+m^4 (s+u)^2))/(2 (s+u)^5),-((m^6 s u)/(s+u)^2),-((m^6 s u)/(s+u)^2)};


doubleMinusNew1halfIntegralsLeading = {1/epsilon,Int[2,4,fin][s],Int[2,4,fin][u],Int[2,4,fin][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]};


doubleMinusNew1halfLeading = -1/(4Pi)^2 Mtree doubleMinusNew1halfCoefLeading.doubleMinusNew1halfIntegralsLeading ;


doubleMinusNew1CoefLeading = {(s u epsilon)/(2 (s+u)),(s (s-u) u)/(2 (s+u)^2),(s u (-s+u))/(2 (s+u)^2),0,(s^2 u (s u-2 m^2 (s+u)))/(s+u)^3,(s u^2 (s u-2 m^2 (s+u)))/(s+u)^3,0,(s u (s^2 u^2-4 m^2 s u (s+u)+2 m^4 (s+u)^2))/(2 (s+u)^3),(m^4 s u)/(s+u),(m^4 s u)/(s+u)};


doubleMinusNew1IntegralsLeading = {1/epsilon,Int[2,4,fin][s],Int[2,4,fin][u],Int[2,4,fin][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]};


doubleMinusNew1Leading = -1/(4Pi)^2 Mtree doubleMinusNew1CoefLeading.doubleMinusNew1IntegralsLeading ;


doubleMinusNew3halvesCoefLeading = {(s^2 u)/(s+u),(s u^2)/(s+u),0,(s u (s u-2 m^2 (s+u)))/(2 (s+u)),-m^2 s u,-m^2 s u};


doubleMinusNew3halvesIntegralsLeading = {Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]};


doubleMinusNew3halvesLeading = -1/(4Pi)^2 Mtree doubleMinusNew3halvesCoefLeading.doubleMinusNew3halvesIntegralsLeading ;


doubleMinusNew2CoefLeading = {s u (s+u),s u (s+u),s u (s+u)};


doubleMinusNew2IntegralsLeading = {Int[4,4][s,t],Int[4,4][s,u],Int[4,4][t,u]};


doubleMinusNew2Leading = -1/(4Pi)^(2-epsilon) Mtree doubleMinusNew2CoefLeading.doubleMinusNew2IntegralsLeading ;


(* The all-plus amplitude. *) 
(* We note that the for the all-plus amplitude is the contribution of any spin <= 2 particle in the 
   loop is proportional to the contribution of a scalar (spin-0) particle in the loop. 
   See Eq. (2.34) *)


(* The all-plus amplitude to all orders in epsilon, in terms of higher dimensional integrals
   See Eqs. (F23)-F(25)
   *)


allPlusS0CoefAllOrders = {-((s^2+s u+u^2)^2/(16 s u (s+u))),-(15/4),-((s^4 (s^2+3 s u+3 u^2)^2)/(32 u^3 (s+u)^3)),-((u^4 (3 s^2+3 s u+u^2)^2)/(32 s^3 (s+u)^3)),((s+u)^4 (s^2-s u+u^2)^2)/(32 s^3 u^3),(s^3 (7 s^2+30 s u+30 u^2))/(16 u^2 (s+u)^2),(u^3 (30 s^2+30 s u+7 u^2))/(16 s^2 (s+u)^2),-(((s+u)^3 (7 s^2-16 s u+7 u^2))/(16 s^2 u^2)),-((45 s^2)/(8 u (s+u))),-((45 u^2)/(8 s (s+u))),(45 (s+u)^2)/(8 s u),-((s^5 (s^6+7 s^5 u+21 s^4 u^2+35 s^3 u^3+35 s^2 u^4+21 s u^5+7 u^6))/(64 u^4 (s+u)^4)),-((u^5 (7 s^6+21 s^5 u+35 s^4 u^2+35 s^3 u^3+21 s^2 u^4+7 s u^5+u^6))/(64 s^4 (s+u)^4)),((s+u)^5 (s^6-s^5 u+s^4 u^2-s^3 u^3+s^2 u^4-s u^5+u^6))/(64 s^4 u^4),(5 s^4 (s^4+5 s^3 u+10 s^2 u^2+10 s u^3+5 u^4))/(32 u^3 (s+u)^3),(5 u^4 (5 s^4+10 s^3 u+10 s^2 u^2+5 s u^3+u^4))/(32 s^3 (s+u)^3),-((5 (s+u)^4 (s^4-s^3 u+s^2 u^2-s u^3+u^4))/(32 s^3 u^3)),-((25 s^3 (s^2+3 s u+3 u^2))/(16 u^2 (s+u)^2)),-((25 u^3 (3 s^2+3 s u+u^2))/(16 s^2 (s+u)^2)),(25 (s+u)^3 (s^2-s u+u^2))/(16 s^2 u^2),(105 s^2)/(8 u (s+u)),(105 u^2)/(8 s (s+u)),-((105 (s+u)^2)/(8 s u)),(s^4 u^4)/(128 (s+u)^4),(s^4 (s+u)^4)/(128 u^4),(u^4 (s+u)^4)/(128 s^4),-((s^3 u^3)/(16 (s+u)^3)),-((s^3 (s+u)^3)/(16 u^3)),-((u^3 (s+u)^3)/(16 s^3)),(9 s^2 u^2)/(16 (s+u)^2),(9 s^2 (s+u)^2)/(16 u^2),(9 u^2 (s+u)^2)/(16 s^2),-((15 s u)/(4 (s+u))),-((15 s (s+u))/(4 u)),-((15 u (s+u))/(4 s)),105/8,105/8,105/8};


allPlusS0IntegralsAllOrders = {Int[1,4][{}],Int[1,6][{}],Int[2,4][s],Int[2,4][u],Int[2,4][t],Int[2,6][s],Int[2,6][u],Int[2,6][t],Int[2,8][s],Int[2,8][u],Int[2,8][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[3,6][s],Int[3,6][u],Int[3,6][t],Int[3,8][s],Int[3,8][u],Int[3,8][t],Int[3,10][s],Int[3,10][u],Int[3,10][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t],Int[4,6][s,u],Int[4,6][s,t],Int[4,6][u,t],Int[4,8][s,u],Int[4,8][s,t],Int[4,8][u,t],Int[4,10][s,u],Int[4,10][s,t],Int[4,10][u,t],Int[4,12][s,u],Int[4,12][s,t],Int[4,12][u,t]};


allPlusS0AllOrders = 1/(4Pi)^(2-epsilon) ( sq[1,2] sq[3,4] )^2 / ( ang[1,2] ang[3,4] )^2 (1/2) allPlusS0CoefAllOrders.allPlusS0IntegralsAllOrders ;


(* The all plus amplitude to leading order in epsilon.
 See Eq. (F26)
 *)


allPlusS0CoefLeading = {-(1/60) (60 m^4+s^2+s u+u^2) epsilon,0,0,0,0,0,0,2 m^8,2 m^8,2 m^8} ;


allPlusS0IntegralsLeading = {1/epsilon,Int[2,4,fin][s],Int[2,4,fin][u],Int[2,4,fin][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]} ;


allPlusS0Leading = 1/(4Pi)^2 ( sq[1,2] sq[3,4] )^2 / ( ang[1,2] ang[3,4] )^2 (1/2) allPlusS0CoefLeading.allPlusS0IntegralsLeading ;


(* The single-minus amplitude. *)

(* We note that the for the all-plus amplitude is the contribution of any spin <= 2 particle in the 
   loop is proportional to the contribution of a scalar (spin-0) particle in the loop. 
   See Eq. (2.34)
*)

(*
   The single minus amplitude to all orders in epsilon, in terms of higher dimensional integrals.
   See (F27)-(F29)
 *)

singleMinusS0CoefAllOrders = {-((s^2+s u+u^2)^2/(16 s^3 u^3 (s+u)^3)),-((3 (12 s^6+36 s^5 u+31 s^4 u^2+2 s^3 u^3+31 s^2 u^4+36 s u^5+12 u^6))/(2 s^4 u^4 (s+u)^4)),0,-(((s^2+2 s u+2 u^2) (s^4+4 s^3 u+5 s^2 u^2+2 s u^3+u^4))/(32 u^5 (s+u)^5)),-(((2 s^2+2 s u+u^2) (s^4+2 s^3 u+5 s^2 u^2+4 s u^3+u^4))/(32 s^5 (s+u)^5)),(s^6+u^6)/(32 s^5 u^5),-((s^4+2 s^3 u-2 s^2 u^2-8 s u^3-4 u^4)/(16 s u^4 (s+u)^4)),(4 s^4+8 s^3 u+2 s^2 u^2-2 s u^3-u^4)/(16 s^4 u (s+u)^4),(s^4+2 s^3 u-2 s^2 u^2+2 s u^3+u^4)/(16 s^4 u^4 (s+u)),(3 (9 s^4+14 s^3 u+30 s^2 u^2+32 s u^3+16 u^4))/(8 s^4 u^3 (s+u)^3),(3 (16 s^4+32 s^3 u+30 s^2 u^2+14 s u^3+9 u^4))/(8 s^3 u^4 (s+u)^3),-((3 (9 s^4+22 s^3 u+42 s^2 u^2+22 s u^3+9 u^4))/(8 s^3 u^3 (s+u)^4)),-((s^3 (s^6+7 s^5 u+21 s^4 u^2+35 s^3 u^3+35 s^2 u^4+21 s u^5+7 u^6))/(64 u^6 (s+u)^6)),-((u^3 (7 s^6+21 s^5 u+35 s^4 u^2+35 s^3 u^3+21 s^2 u^4+7 s u^5+u^6))/(64 s^6 (s+u)^6)),((s+u)^3 (s^6-s^5 u+s^4 u^2-s^3 u^3+s^2 u^4-s u^5+u^6))/(64 s^6 u^6),-((3 s^2 (s^4+5 s^3 u+10 s^2 u^2+10 s u^3+5 u^4))/(32 u^5 (s+u)^5)),-((3 u^2 (5 s^4+10 s^3 u+10 s^2 u^2+5 s u^3+u^4))/(32 s^5 (s+u)^5)),(3 (s+u)^2 (s^4-s^3 u+s^2 u^2-s u^3+u^4))/(32 s^5 u^5),(-(12/s)+(31 s^3)/(16 u^4)+(93 s^2)/(16 u^3)+(93 s)/(16 u^2)-4/u-(12 u)/s^2-(4 u^2)/s^3)/(s+u)^4,(-(4/s)-(4 s^2)/u^3-(12 s)/u^2-12/u+(93 u)/(16 s^2)+(93 u^2)/(16 s^3)+(31 u^3)/(16 s^4))/(s+u)^4,-((31 s^6+93 s^5 u+93 s^4 u^2+126 s^3 u^3+93 s^2 u^4+93 s u^5+31 u^6)/(16 s^4 u^4 (s+u)^3)),-((3 (29 s^4+64 s^3 u-128 s u^3-64 u^4))/(8 s^4 u^3 (s+u)^3)),(3 (64 s^4+128 s^3 u-64 s u^3-29 u^4))/(8 s^3 u^4 (s+u)^3),(3 (29 s^4+52 s^3 u-18 s^2 u^2+52 s u^3+29 u^4))/(8 s^3 u^3 (s+u)^4),(s^2 u^2)/(128 (s+u)^6),(s^2 (s+u)^2)/(128 u^6),(u^2 (s+u)^2)/(128 s^6),(s u)/(16 (s+u)^5),(s (s+u))/(16 u^5),(u (s+u))/(16 s^5),-(15/(16 (s+u)^4)),-(15/(16 u^4)),-(15/(16 s^4)),15/(4 s u (s+u)^3),15/(4 s u^3 (s+u)),15/(4 s^3 u (s+u)),105/(8 s^2 u^2 (s+u)^2),105/(8 s^2 u^2 (s+u)^2),105/(8 s^2 u^2 (s+u)^2)};


singleMinusS0IntegralsAllOrders = {Int[1,4][{}],Int[1,6][{}],Int[2,4][{}],Int[2,4][s],Int[2,4][u],Int[2,4][t],Int[2,6][s],Int[2,6][u],Int[2,6][t],Int[2,8][s],Int[2,8][u],Int[2,8][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[3,6][s],Int[3,6][u],Int[3,6][t],Int[3,8][s],Int[3,8][u],Int[3,8][t],Int[3,10][s],Int[3,10][u],Int[3,10][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t],Int[4,6][s,u],Int[4,6][s,t],Int[4,6][u,t],Int[4,8][s,u],Int[4,8][s,t],Int[4,8][u,t],Int[4,10][s,u],Int[4,10][s,t],Int[4,10][u,t],Int[4,12][s,u],Int[4,12][s,t],Int[4,12][u,t]};


singleMinusS0AllOrders = 1/(4Pi)^(2-epsilon) ( ang[1,3] sq[1,2] sq[1,4] )^4 (1/2) singleMinusS0CoefAllOrders.singleMinusS0IntegralsAllOrders;


(* The single minus amplitude to leading order in epsilon
   See (F30)-(F32)
 *)


singleMinusS0CoefLeading = {(epsilon (s^2 u^2 (s+u)^2 (s^2+s u+u^2)+30 m^2 s u (s+u) (s^2+s u+u^2)^2+180 m^4 (2 s^6+6 s^5 u+5 s^4 u^2+5 s^2 u^4+6 s u^5+2 u^6)))/(180 s^4 u^4 (s+u)^4),(m^4 (-2 s^5-5 s^4 u+15 s^2 u^3+18 s u^4+6 u^5))/(s^4 u^3 (s+u)^4),(m^4 (6 s^5+18 s^4 u+15 s^3 u^2-5 s u^4-2 u^5))/(s^3 u^4 (s+u)^4),(m^4 (2 s^4+5 s^3 u+5 s u^3+2 u^4))/(s^3 u^3 (s+u)^4),(2 m^4 (-s^7+(2 m^2-3 s) s^5 u+(4 m^2-3 s) s^4 u^2-s^3 (-2 m^2+s) u^3-s^2 (4 m^2+3 s) u^4-3 s (2 m^2+s) u^5-(2 m^2+s) u^6))/(s^4 u^4 (s+u)^4),-((2 m^4 (2 m^2 s (s+u) (s^4+2 s^3 u-s u^3-u^4)+u (s^6+3 s^5 u+3 s^4 u^2+s^3 u^3+3 s^2 u^4+3 s u^5+u^6)))/(s^4 u^4 (s+u)^4)),(2 m^4 (s^7+4 s^6 u-2 s^5 (m^2-3 u) u-2 s (m^2-2 u) u^5+u^7+6 s^2 u^4 (-m^2+u)+2 s^4 u^2 (-3 m^2+2 u)+2 s^3 u^3 (-3 m^2+2 u)))/(s^4 u^4 (s+u)^4),(m^4 s^2 u^2-4 m^6 s u (s+u)+2 m^8 (s+u)^2)/(s^2 u^2 (s+u)^4),(m^4 (s^4+2 s^2 (-2 m^2+s) u+(2 m^4-4 m^2 s+s^2) u^2))/(s^2 u^4 (s+u)^2),(m^4 (2 m^4 s^2-4 m^2 s u (s+u)+u^2 (s+u)^2))/(s^4 u^2 (s+u)^2)};


singleMinusS0IntegralsLeading = {1/epsilon,Int[2,4,fin][s],Int[2,4,fin][u],Int[2,4,fin][t],Int[3,4][s],Int[3,4][u],Int[3,4][t],Int[4,4][s,u],Int[4,4][s,t],Int[4,4][u,t]};


singleMinusS0Leading = 1/(4Pi)^2 ( ang[1,3] sq[1,2] sq[1,4] )^4 (1/2) singleMinusS0CoefLeading.singleMinusS0IntegralsLeading ;


(* *** *)


(* We give the values of the integrals. The may be used evaluate the amplitudes to leading order in epsilon.
   See Appendix G1.   
 *)


(*(* Bubbles: *)
Int[2,4,fin][s_] := 2+x Log[(x-1)/(x+1)] /. x -> Sqrt[1-4m^2/s];*)


(*(* Tringles: *)
Int[3,4][s_] := -1/(2s) Log[(x+1)/(x-1)]^2 /. x -> Sqrt[1-4m^2/s];*)


(*(* Boxes: *)
Int[4,4][s_,t_] := 2 / ( s t b[u[s],u[t]] ) (
		2 Log[ (b[u[s],u[t]]+b[u[s]])/(b[u[s],u[t]]+b[u[t]]) ]^2 + Log[ (b[u[s],u[t]]-b[u[s]])/(b[u[s],u[t]]+b[u[s]]) ] Log[ (b[u[s],u[t]]-b[u[t]])/(b[u[s],u[t]]+b[u[t]]) ] - Pi^2/2 + 
		Sum[ 2 PolyLog[2, (b[iSum]-1)/(b[u[s],u[t]]+b[iSum])] - 2 PolyLog[2, -(b[u[s],u[t]]-b[iSum])/(b[iSum]+1)] - Log[ (b[iSum]+1)/(b[u[s],u[t]]+b[iSum]) ]^2, {iSum,{u[s],u[t]}} ]
		); 
u[x_] := -4m^2/x;
b[x_] := Sqrt[1+x];
b[x_,y_] := Sqrt[1+x+y];*)


==> anc/largeMassLimit.m <==
(* ::Package:: *)

(* 
Ancillary Mathematica file for "Gravitational Effective Field Theory Islands, 
Low-Spin Dominance, and the Four-Graviton Amplitude" 
by Zvi Bern, Dimitrios Kosmopoulos, and Alexander Zhiboedov.

This file contains the values of the amplitudes expanded in the large-mass limit.
The results in this file correspond to results in Appendices G and H.
 *)


(* We start with the expansion of the scalar box integral, given in Eq. (G8). *)


scalarBoxIntegral =1/(6 m^4)+(s+t)/(60 m^6)+(2 s^2+s t+2 t^2)/(840 m^8)+(3 s^3+s^2 t+s t^2+3 t^3)/(7560 m^10)+(12 s^4+3 s^3 t+2 s^2 t^2+3 s t^3+12 t^4)/(166320 m^12)+(10 s^5+2 s^4 t+s^3 t^2+s^2 t^3+2 s t^4+10 t^5)/(720720 m^14)+(60 s^6+10 s^5 t+4 s^4 t^2+3 s^3 t^3+4 s^2 t^4+10 s t^5+60 t^6)/(21621600 m^16)+(105 s^7+15 s^6 t+5 s^5 t^2+3 s^4 t^3+3 s^3 t^4+5 s^2 t^5+15 s t^6+105 t^7)/(183783600 m^18)+(280 s^8+35 s^7 t+10 s^6 t^2+5 s^5 t^3+4 s^4 t^4+5 s^3 t^5+10 s^2 t^6+35 s t^7+280 t^8)/(2327925600 m^20)+(252 s^9+28 s^8 t+7 s^7 t^2+3 s^6 t^3+2 s^5 t^4+2 s^4 t^5+3 s^3 t^6+7 s^2 t^7+28 s t^8+252 t^9)/(9777287520 m^22)+(1/(449755225920 m^24))(2520 s^10+252 s^9 t+56 s^8 t^2+21 s^7 t^3+12 s^6 t^4+10 s^5 t^5+12 s^4 t^6+21 s^3 t^7+56 s^2 t^8+252 s t^9+2520 t^10)+(1/(1873980108000 m^26))(2310 s^11+210 s^10 t+42 s^9 t^2+14 s^8 t^3+7 s^7 t^4+5 s^6 t^5+5 s^5 t^6+7 s^4 t^7+14 s^3 t^8+42 s^2 t^9+210 s t^10+2310 t^11)+(1/(101194925832000 m^28))(27720 s^12+2310 s^11 t+420 s^10 t^2+126 s^9 t^3+56 s^8 t^4+35 s^7 t^5+30 s^6 t^6+35 s^5 t^7+56 s^4 t^8+126 s^3 t^9+420 s^2 t^10+2310 s t^11+27720 t^12);


(* Note that for the purposes of this file we set the prefact K = 1. K is defined in Eq. (3.22). *)


(* For f^{new-0}(s,u) in Eq. (H1) we have *)


(* ::Code::Initialization::Plain:: *)
fnew0 = 1/(6300 m^4)+(-s-u)/(41580 m^6)+(81 s^2+155 s u+81 u^2)/(15135120 m^8)-((s+u) (161 s^2+324 s u+161 u^2))/(151351200 m^10)-((s+u) (2052 s^4+8218 s^3 u+12287 s^2 u^2+8218 s u^3+2052 u^4))/(41902660800 m^14)+(3556 s^4+14035 s^3 u+21030 s^2 u^2+14035 s u^3+3556 u^4)/(15437822400 m^12)+(4634 s^6+27650 s^5 u+69026 s^4 u^2+91987 s^3 u^3+69026 s^2 u^4+27650 s u^5+4634 u^6)/(430200650880 m^16)-(1/(37104806138400 m^18))(s+u) (87780 s^6+526770 s^5 u+1314684 s^4 u^2+1752653 s^3 u^3+1314684 s^2 u^4+526770 s u^5+87780 u^6)+1/(4823624797992000 m^20)(2551824 s^8+20357964 s^7 u+71183961 s^6 u^2+142285437 s^5 u^3+177823240 s^4 u^4+142285437 s^3 u^5+71183961 s^2 u^6+20357964 s u^7+2551824 u^8);


(* For f^{new-1/2}(s,u) in Eq. (H2) we have *)


(* ::Code::Initialization::Plain:: *)
fnew1half = 1/(1120 m^4)+(-s-u)/(8400 m^6)+(15 s^2+28 s u+15 u^2)/(554400 m^8)-((s+u) (153 s^2+313 s u+153 u^2))/(30270240 m^10)-((s+u) (581 s^4+2345 s^3 u+3495 s^2 u^2+2345 s u^3+581 u^4))/(2572970400 m^14)+(665 s^4+2596 s^3 u+3890 s^2 u^2+2596 s u^3+665 u^4)/(605404800 m^12)+(29106 s^6+172676 s^5 u+430955 s^4 u^2+574230 s^3 u^3+430955 s^2 u^4+172676 s u^5+29106 u^6)/(586637251200 m^16)-((s+u) (34440 s^6+207564 s^5 u+517436 s^4 u^2+690109 s^3 u^3+517436 s^2 u^4+207564 s u^5+34440 u^6))/(3226504881600 m^18)+(1/(16491024950400 m^20))(39270 s^8+312240 s^7 u+1091604 s^6 u^2+2181716 s^5 u^3+2726549 s^4 u^4+2181716 s^3 u^5+1091604 s^2 u^6+312240 s u^7+39270 u^8)-1/(4823624797992000 m^22)(s+u) (2539350 s^8+20366280 s^7 u+71173755 s^6 u^2+142294509 s^5 u^3+177813286 s^4 u^4+142294509 s^3 u^5+71173755 s^2 u^6+20366280 s u^7+2539350 u^8);


(* For f^{new-1}(s,u) in Eq. (H3) we have *)


(* ::Code::Initialization::Plain:: *)
fnew1 = 1/(180 m^4)+(-s-u)/(1680 m^6)-((s+u) (20 s^2+43 s u+20 u^2))/(831600 m^10)+(22 s^2+39 s u+22 u^2)/(151200 m^8)-((s+u) (315 s^4+1308 s^3 u+1930 s^2 u^2+1308 s u^3+315 u^4))/(302702400 m^14)+(825 s^4+3125 s^3 u+4684 s^2 u^2+3125 s u^3+825 u^4)/(151351200 m^12)+(1036 s^6+6027 s^5 u+15036 s^4 u^2+20030 s^3 u^3+15036 s^2 u^4+6027 s u^5+1036 u^6)/(4410806400 m^16)-((s+u) (7056 s^6+43316 s^5 u+107555 s^4 u^2+143715 s^3 u^3+107555 s^2 u^4+43316 s u^5+7056 u^6))/(146659312800 m^18)-(1/(4947307485120 m^22))(s+u) (11550 s^8+93840 s^7 u+327288 s^6 u^2+654694 s^5 u^3+817775 s^4 u^4+654694 s^3 u^5+327288 s^2 u^6+93840 s u^7+11550 u^8)+(1/(1075501627200 m^20))(11760 s^8+92232 s^7 u+322372 s^6 u^2+644205 s^5 u^3+805050 s^4 u^4+644205 s^3 u^5+322372 s^2 u^6+92232 s u^7+11760 u^8)+1/(877022690544000 m^24)(469260 s^10+4628250 s^9 u+20808990 s^8 u^2+55456398 s^7 u^3+97014058 s^6 u^4+116403035 s^5 u^5+97014058 s^4 u^6+55456398 s^3 u^7+20808990 s^2 u^8+4628250 s u^9+469260 u^10);


(* For f^{new-3/2}(s,u) in Eq. (H4) we have *)


(* ::Code::Initialization::Plain:: *)
fnew3halves = 1/(24 m^4)+(-s-u)/(360 m^6)-((s+u) (8 s^2+21 s u+8 u^2))/(75600 m^10)+(9 s^2+14 s u+9 u^2)/(10080 m^8)+(10 s^4+34 s^3 u+51 s^2 u^2+34 s u^3+10 u^4)/(332640 m^12)-((s+u) (225 s^4+1075 s^3 u+1518 s^2 u^2+1075 s u^3+225 u^4))/(50450400 m^14)+(105 s^6+558 s^5 u+1391 s^4 u^2+1852 s^3 u^3+1391 s^2 u^4+558 s u^5+105 u^6)/(86486400 m^16)-((s+u) (224 s^6+1533 s^5 u+3729 s^4 u^2+5035 s^3 u^3+3729 s^2 u^4+1533 s u^5+224 u^6))/(1102701600 m^18)-(1/(215100325440 m^22))(s+u) (2100 s^8+18648 s^7 u+64256 s^6 u^2+129051 s^5 u^3+160794 s^4 u^4+129051 s^3 u^5+64256 s^2 u^6+18648 s u^7+2100 u^8)+(1/(97772875200 m^20))(5292 s^8+38416 s^7 u+134211 s^6 u^2+268122 s^5 u^3+335050 s^4 u^4+268122 s^3 u^5+134211 s^2 u^6+38416 s u^7+5292 u^8)+(1/(899510451840 m^24))(2310 s^10+21300 s^9 u+95742 s^8 u^2+255116 s^7 u^3+446267 s^6 u^4+535446 s^5 u^5+446267 s^4 u^6+255116 s^3 u^7+95742 s^2 u^8+21300 s u^9+2310 u^10)-1/(438511345272000 m^26)(s+u) (213840 s^10+2331450 s^9 u+10386225 s^8 u^2+27746091 s^7 u^3+48488927 s^6 u^4+58219462 s^5 u^5+48488927 s^4 u^6+27746091 s^3 u^7+10386225 s^2 u^8+2331450 s u^9+213840 u^10);


(* For f^{new-2}(s,u) in Eq. (H5) we have *)


(* ::Code::Initialization::Plain:: *)
fnew2 = 1/(2 m^4)-(s u (s+u))/(504 m^10)+(s^2+s u+u^2)/(120 m^8)-(s u (s+u) (s^2+s u+u^2))/(7920 m^14)+(s^2+s u+u^2)^2/(3780 m^12)-(3 s u (s+u) (s^2+s u+u^2)^2)/(400400 m^18)+((s^2+s u+u^2) (56 s^6+168 s^5 u+557 s^4 u^2+834 s^3 u^3+557 s^2 u^4+168 s u^5+56 u^6))/(122522400 m^20)+(75 s^6+225 s^5 u+559 s^4 u^2+743 s^3 u^3+559 s^2 u^4+225 s u^5+75 u^6)/(7207200 m^16)+((s^2+s u+u^2)^2 (105 s^6+315 s^5 u+1412 s^4 u^2+2299 s^3 u^3+1412 s^2 u^4+315 s u^5+105 u^6))/(4888643760 m^24)-(s u (s+u) (s^2+s u+u^2) (150 s^6+450 s^5 u+1049 s^4 u^2+1348 s^3 u^3+1049 s^2 u^4+450 s u^5+150 u^6))/(5766092640 m^26)-(s u (s+u) (392 s^6+1176 s^5 u+2481 s^4 u^2+3002 s^3 u^3+2481 s^2 u^4+1176 s u^5+392 u^6))/(888844320 m^22)+1/(33731641944000 m^28)(35640 s^12+213840 s^11 u+1174365 s^10 u^2+3911625 s^9 u^3+8797526 s^8 u^4+14072594 s^7 u^5+16416696 s^6 u^6+14072594 s^5 u^7+8797526 s^4 u^8+3911625 s^3 u^9+1174365 s^2 u^10+213840 s u^11+35640 u^12);


(* For h^{S=0}(s,u) in Eq. (H6) we have *)


hS0 = -((s u (s+u))/(504 m^2))+(s^2+s u+u^2)^2/(3780 m^4)-(3 s u (s+u) (s^2+s u+u^2)^2)/(400400 m^10)-(s u (s^3+2 s^2 u+2 s u^2+u^3))/(7920 m^6)+(75 s^6+225 s^5 u+559 s^4 u^2+743 s^3 u^3+559 s^2 u^4+225 s u^5+75 u^6)/(7207200 m^8)+((s^2+s u+u^2)^2 (105 s^6+315 s^5 u+1412 s^4 u^2+2299 s^3 u^3+1412 s^2 u^4+315 s u^5+105 u^6))/(4888643760 m^16)-(s u (392 s^7+1568 s^6 u+3657 s^5 u^2+5483 s^4 u^3+5483 s^3 u^4+3657 s^2 u^5+1568 s u^6+392 u^7))/(888844320 m^14)+(56 s^8+224 s^7 u+781 s^6 u^2+1559 s^5 u^3+1948 s^4 u^4+1559 s^3 u^5+781 s^2 u^6+224 s u^7+56 u^8)/(122522400 m^12)-1/(5766092640 m^18) s u (150 s^9+750 s^8 u+2249 s^7 u^2+4496 s^6 u^3+6293 s^5 u^4+6293 s^4 u^5+4496 s^3 u^6+2249 s^2 u^7+750 s u^8+150 u^9)+1/(33731641944000 m^20) (35640 s^12+213840 s^11 u+1174365 s^10 u^2+3911625 s^9 u^3+8797526 s^8 u^4+14072594 s^7 u^5+16416696 s^6 u^6+14072594 s^5 u^7+8797526 s^4 u^8+3911625 s^3 u^9+1174365 s^2 u^10+213840 s u^11+35640 u^12);


(* For g^{S=0}(s,u) in Eq. (H7) we have *)


(* ::Code::Initialization::Plain:: *)
gS0 = 1/(6306300 m^8)-1/(5040 m^2 s u (s+u))-(s u (s+u))/(2715913200 m^14)+(s^2+s u+u^2)/(441080640 m^12)-(s u (s+u) (s^2+s u+u^2))/(64250746560 m^18)+(s^2+s u+u^2)^2/(22406283900 m^16)+(27 s^6+81 s^5 u+197 s^4 u^2+259 s^3 u^3+197 s^2 u^4+81 s u^5+27 u^6)/(25057791158400 m^20);

